Equal Marginal Power for Co-Primary Endpoints

The choice of sample size in the context of co-primary endpoints for a randomised trial is discussed. Current guidance can leave endpoints with unequal marginal power. A method is provided to achieve equal marginal power by using the flexibility provided in multiple testing procedures. A comparison is made to several choices of rule to determine the sample size, in terms of the study design and its operating characteristics.

==> anc/functions.R <==
# Functions used in the script file


n_equal <- function(r, alpha = 0.025, beta = 0.1, tol = 1e-6) {
  zb <- qnorm(beta)
  v0 <- c(0, (r - 1) * zb)
  v <- c(1, r)

  z_equal <- function(lambda) {
    lambda * v + v0
  }

  sig <- function(z) {
    sum(pnorm(z)) - alpha
  }

  dsig <- function(lambda) {
    z <- z_equal(lambda)
    as.numeric(v %*% dnorm(z))
  }

  l0 <- 0
  l1 <- 1
  iter <- 1
  while (tol < abs(l1 - l0) & iter < 100) {
    z <- z_equal(l1)
    f <- sig(z)
    fdash <- dsig(l1)
    l0 <- l1
    l1 <- l1 - f / fdash
    iter <- iter + 1
  }

  n <- (z + zb)^2 / v^2
  if (n |> range() |> diff() < tol) {
    n <- n[1]
  }
  alpha_i <- pnorm(z)
  list(n = n, z = z, alpha = alpha_i, r = r, lambda = l1, iter = iter)
}



alpha_equal <- function(r, alpha = 0.025, beta = 0.1) {
  k <- 1 + length(r)
  z <- qnorm(alpha / k)
  zb <- qnorm(beta)
  v <- c(1, r)
  n <- (z + zb)^2 / v^2
  list(n = n, z = z, alpha = alpha / k, r = r)
}

# used in figure 3 the operating characteristics

outcome_probs <- function(alpha = rep(0.025 / 2, 2), delta = 0, rho = 0) {
  z <- qnorm(alpha)
  z_both <- qnorm(sum(alpha))
  cor_mat <- matrix(c(1, rho, rho, 1), nrow = 2)

  both <- pmvnorm(
    lower = c(-Inf, -Inf), upper = c(z[1], z_both),
    mean = delta, corr = cor_mat
  ) +
    pmvnorm(
      lower = c(z[1], -Inf), upper = c(z_both, z[2]),
      mean = delta, corr = cor_mat
    )
  only_two <- pmvnorm(
    lower = c(z_both, -Inf), upper = c(Inf, z[2]),
    mean = delta, corr = cor_mat
  )
  only_one <- pmvnorm(
    lower = c(-Inf, z_both), upper = c(z[1], Inf),
    mean = delta, corr = cor_mat
  )
  fwer <- both + only_one + only_two
  c(
    only_one = only_one, only_two = only_two, both = both, fwer = fwer,
    none = 1 - fwer, marginal_one = both + only_one,
    marginal_two = both + only_two
  )
}




outcome_general <- function(r, rho, scenario, rule) {
  bounds <- switch(rule,
    n = n_equal(r),
    alpha = alpha_equal(r)
  )
  if (rule == "alpha") {
    bounds$alpha <- rep(bounds$alpha, 2)
  }

  delta <- switch(scenario,
    null = c(0, 0),
    both = -c(1, r) * sqrt(max(bounds$n)),
    one = -c(1, 0) * sqrt(max(bounds$n)),
    two = -c(0, r) * sqrt(max(bounds$n))
  )
  outcome_probs(alpha = bounds$alpha, rho = rho, delta = delta)
}

# conjunctive and disjunctive power


constraint <- function(zalpha, r = 1, rho = 0, alpha = 0.025, beta = 0.1) {
  pnorm(zalpha) |> sum() - alpha
}



n_co <- function(zalpha, r, rho = 0, alpha = 0.025, beta = 0.1) {
  cor_mat <- matrix(c(1, rho, rho, 1), ncol = 2)
  delta <- c(1, r)
  # need to scale by sigma as well in real life.
  diag(1 / delta) %*% cor_mat %*% diag(1 / delta)
  rootn <- qmvnorm(beta, mean = zalpha / delta, sigma = diag(1 / delta) %*% cor_mat %*% diag(1 / delta))
  n <- (rootn$quantile)^2
  n
}


n_disjunc <- function(r, rho = 0, alpha = 0.025, beta = 0.1) {
  k <- length(r) + 1
  if (2 < k) stop("only works for 2 coprimary")
  ans <- nloptr(rep(qnorm(alpha / k), k),
    eval_f = n_co,
    eval_g_eq = constraint,
    r = r, rho = rho,
    alpha = alpha, beta = beta,
    opts = list(algorithm = "NLOPT_LN_COBYLA")
  )
  ans$objective
}

#  conjunctive
# approximate all postive by the first step, to avoid the awkward corner regions

n_co_all <- function(zalpha, r, rho = 0, alpha = 0.025, beta = 0.1) {
  cor_mat <- matrix(c(1, rho, rho, 1), ncol = 2)
  delta <- c(1, r)
  # need to scale by sigma as well in real life.
  diag(1 / delta) %*% cor_mat %*% diag(1 / delta)

  rootn <- qmvnorm(1 - beta,
    mean = zalpha / delta, sigma = diag(1 / delta) %*% cor_mat %*% diag(1 / delta),
    tail = "upper.tail"
  )
  n <- (rootn$quantile)^2
  n
}


n_conjunc <- function(r, rho = 0, alpha = 0.025, beta = 0.1) {
  k <- length(r) + 1
  if (2 < k) stop("only works for 2 coprimary")
  ans <- nloptr(rep(qnorm(alpha / k), k),
    eval_f = n_co_all,
    eval_g_eq = constraint,
    r = r, rho = rho,
    alpha = alpha, beta = beta,
    opts = list(algorithm = "NLOPT_LN_COBYLA")
  )
  ans$objective
}


==> anc/script.R <==
library(tidyverse)
library(mvtnorm)
library(nloptr)
source("functions.R")



#Example 
n_equal(c(1.2, 1.3, 1.5), beta = 0.1, alpha = 0.05)
alpha_equal(c(1.2, 1.3, 1.5), beta = 0.1, alpha = 0.05)


# Table 2

df <- expand.grid(r = seq(1.1, 1.5, by = 0.1), beta = c(0.2, 0.1), 
                  alpha = c(0.025, 0.05))
z1 <- pmap(df, n_equal) |>
  map("z") |>
  map_dbl(~ .x[1])
n <- pmap(df, n_equal) |> map_dbl("n")
df$z1 <- z1
df$n <- n
df <- mutate(df,
  alpha1 = pnorm(z1),
  alpha_pct = round(alpha1 * 100, 2),
  n_round = round(n, 2),
  text = paste0(alpha_pct, ", ", n_round)
)
df_wide <- pivot_wider(df, id_cols = r, names_from = c(beta, alpha), 
                       values_from = text)

df_wide |>
  rowwise() |>
  mutate(output = paste0(c_across(2:5), collapse = "&")) |>
  pull(output)


# Fig 2 sample size comparison

r <- seq(1, 3, length = 30)

n_eq <- map(r, n_equal) |> map_dbl("n")
a_max <- map(r, alpha_equal) |>
  map("n") |>
  map_dbl(max)
a_min <- map(r, alpha_equal) |>
  map("n") |>
  map_dbl(min)
#r <- seq(1, 3, length = 30)
n_dis <- map_dbl(r, n_disjunc, rho = 0.3)
n_con <- map_dbl(r, n_conjunc, rho = 0.3)
df <- data.frame(r, n_eq, a_max, a_min, n_dis, n_con)

fig <- df |>
  pivot_longer(cols = -r, names_to = "n_rule", values_to = "n") |>
  mutate(n_rule = factor(n_rule, 
                         levels=c( "n_eq", "a_max", "a_min", "n_dis","n_con"),
                         labels = c("Equal n", "Equal alpha max n", 
                                    "Equal alpha min n", "Disjunctive Power","Conjunctive Power"))) |>
  ggplot(aes(x = r, y = n, group = n_rule, colour = n_rule)) +
  geom_line() +
  theme_classic() +
  labs(colour = "Rule", y = expression(n / (d * sigma ^2 / delta^2)))

fig
postscript(file = "n_comparison.eps", 
           family = "DejaVu Sans",
          # paper = "special",   # avoids default A4 margins
           horizontal = FALSE,  # portrait orientation
           onefile = FALSE)
print(fig)
dev.off()
#install.packages("extrafont")
library(extrafont)
#font_import(prompt = FALSE)
loadfonts(device = "postscript")

extrafont::embed_fonts("n_comparison.eps")
#ggsave(fig, file="n_comparison.eps")

###  Figure 3


input <- expand.grid(
  r = seq(1, 1.5, length = 30),
  rho = c(-0.8, -0.5, 0, 0.5, 0.8),
  scenario = c("null", "both", "one", "two"),
  rule = c("n", "alpha"),
  stringsAsFactors = FALSE
)


output <- pmap(input, outcome_general)



out2 <- transpose(output) |>
  map(unlist) |>
  as.data.frame()
all <- cbind(input, out2) |>
  pivot_longer(
    cols = only_one:marginal_two,
    names_to = "outcome",
    values_to = "probability"
  ) |>
  mutate(
    scenario = factor(scenario,
      levels = c("null", "both", "one", "two"),
      labels = c("Null", "Both", "One", "Two")
    ),
    outcome2 = factor(outcome,
      levels = c("marginal_one", "marginal_two", "both"),
      labels = c("Marginal One", "Marginal Two", "Conjunctive")
    ),
    rule = factor(rule,
      levels = c("alpha", "n"),
      labels = c("Equal alpha", "Equal power")
    )
  )
fig <- ggplot(
  all |> filter(outcome %in% c("marginal_one", "marginal_two", "both")),
  aes(x = r, y = probability, linetype = rule, colour = outcome2)
) +
  geom_hline(yintercept = 0.9, alpha = 0.5) +
  geom_line() +
  facet_grid(rho ~ scenario) +
  labs(colour = "Outcome", linetype = "Rule", y = "Probability",
       x = "r, ratio of standardised effect sizes") +
  theme_minimal()
fig

postscript(file = "operating_char.eps", 
           family = "DejaVu Sans",
           # paper = "special",   # avoids default A4 margins
           horizontal = FALSE,  # portrait orientation
           onefile = FALSE)
print(fig)
dev.off()


extrafont::embed_fonts("operating_char.eps")

pdf(file = "operating_char.pdf")
fig
dev.off()

